An Online Learning Approach to Model Predictive Control

Model predictive control (MPC) is a powerful technique for solving dynamic control tasks. In this paper, we show that there exists a close connection between MPC and online learning, an abstract theoretical framework for analyzing online decision making in the optimization literature. This new perspective provides a foundation for leveraging powerful online learning algorithms to design MPC algorithms. Specifically, we propose a new algorithm based on dynamic mirror descent (DMD), an online learning algorithm that is designed for non-stationary setups. Our algorithm, Dynamic Mirror Descent Model Predictive Control (DMD-MPC), represents a general family of MPC algorithms that includes many existing techniques as special instances. DMD-MPC also provides a fresh perspective on previous heuristics used in MPC and suggests a principled way to design new MPC algorithms. In the experimental section of this paper, we demonstrate the flexibility of DMD-MPC, presenting a set of new MPC algorithms on a simple simulated cartpole and a simulated and real-world aggressive driving task. Videos of the real-world experiments can be found at https://youtu.be/vZST3v0_S9w and https://youtu.be/MhuqiHo2t98.

==> figures/misc/shift.py <==
import numpy as np
from scipy.stats import norm
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt # pylint: disable=wrong-import-position
from matplotlib.patches import ConnectionPatch

plt.rc('text', usetex=True)
plt.rcParams['text.latex.preamble'] = r'\usepackage{amsmath}'
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = 'Helvetica'
plt.rcParams['figure.figsize'] = 8, 4
plt.rc('xtick', labelsize=12)
plt.rc('ytick', labelsize=12)

mpl.rcParams['lines.linewidth'] = 2

fig = plt.figure()
axes = [fig.add_subplot(2, 5, i) for i in range(1, 11)]

def plot(ax, m, s, h):
    x = np.linspace(-5, 5, 1000)
    ax.plot(x, norm.pdf(x, m, s))
    ax.set_xlim(-5, 5)
    ax.set_ylim(0, 1)
    ax.get_xaxis().set_visible(False)
    ax.get_yaxis().set_visible(False)
    ax.set_title('$h = {}$'.format(h))

plot(axes[0], -0.5, 2, '0')
plot(axes[1], 1, 0.5, '1')
plot(axes[2], -2, 0.8, '2')
plot(axes[3], 1, 2, '3')
plot(axes[4], 3, 0.7, '4')

plot(axes[5], 1, 0.5, '0')
plot(axes[6], -2, 0.8, '1')
plot(axes[7], 1, 2, '2')
plot(axes[8], 3, 0.7, '3')
plot(axes[9], 0, 1, '4')

for i, j in zip(range(1, 5), range(5, 9)):
    con = ConnectionPatch(xyA=(-5, 0), xyB=(5, 1), coordsA='data', coordsB='data',
                          axesA=axes[i], axesB=axes[j], color='red', arrowstyle='->')
    axes[i].add_artist(con)

plt.text(0.05, 0.675, r'$\boldsymbol{\pi}_{\boldsymbol{\theta}}$', fontsize=20,
         transform=plt.gcf().transFigure, va='center')
plt.text(0.025, 0.3, r'$\boldsymbol{\pi}_{\Phi(\boldsymbol{\theta})}$', fontsize=20,
         transform=plt.gcf().transFigure, va='center')

plt.savefig('shift.pdf')


==> figures/misc/simplified_transformation.py <==
# pylint: disable=wrong-import-position
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import patches

# pylint: disable=invalid-unary-operand-type

plt.rc('text', usetex=True)
plt.rcParams['font.family'] = 'sans-serif'
plt.rcParams['font.sans-serif'] = 'Helvetica'
plt.rcParams['figure.figsize'] = 4, 3
plt.rc('xtick', labelsize=14)
plt.rc('ytick', labelsize=14)

mpl.rcParams['lines.linewidth'] = 2

x = np.linspace(0, 5, 1000)
ax = plt.subplot(111)
ind1 = np.double(x <= 1)
ind2 = np.double(x <= 2.5)
ind3 = np.double(x <= 4)
ax.plot(x, ind1, linestyle='-', label=r'$C_{t, \max} = 1$')
ax.plot(x, ind2, linestyle='--', label=r'$C_{t, \max} = 2.5$')
ax.plot(x, ind3, linestyle=':', label=r'$C_{t, \max} = 4$')
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.set_xlabel(r'$C$', fontsize=16)
ax.set_ylabel(r'$U_t(C) = \mathbf{1}\{C \le C_{t,\max}\}$', fontsize=16)
ax.set_xlim(0, 5)

kw = dict(arrowstyle="Simple, tail_width=0.5, head_width=4, head_length=8", color="k")
arrow = patches.FancyArrowPatch((0.5, 0.5), (4.5, 0.5), **kw)
ax.add_patch(arrow)
ax.text(1.1, 0.35+0.2, r'Increasing $C_{t, \max}$', fontsize=16)

plt.tight_layout()
plt.savefig('simplified_indicator.pdf')
plt.close()

ax = plt.subplot(111)
for lam in [0.05, 0.5, 1, 5, 20, 100]:
    ax.plot(x, np.exp(-x/lam), label=r'$\lambda = {}$'.format(lam))
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
ax.set_xlabel(r'$C$', fontsize=16)
ax.set_ylabel(r'$U_t(C) = \exp(-\frac{1}{\lambda} C)$', fontsize=16)
ax.set_xlim(0, 5)

kw = dict(arrowstyle="Simple, tail_width=0.5, head_width=4, head_length=8",
          connectionstyle="arc3, rad=0.5", color="k")
arrow = patches.FancyArrowPatch((0.5, 0.125), (3.5, 0.75), **kw)
ax.add_patch(arrow)
ax.text(2.85, 0.2, r'Increasing $\lambda$', fontsize=16)

plt.tight_layout()
plt.savefig('simplified_exponential.pdf')
plt.close()

